Examining a Peak-Luminosity/Decline-Rate Relationship for Tidal Disruption Events

We compare the luminosity, radius, and temperature evolution of the UV/optical blackbodies for 21 well-observed tidal disruption events (TDEs), 8 of which were discovered by the All-Sky Automated Survey for Supernovae. We find that the blackbody radii generally increase prior to peak and slowly decline at late times. The blackbody temperature evolution is generally flat, with a few objects showing small-scale variations. The bolometric UV/optical luminosities generally evolve smoothly and flatten out at late times. Finally, we find an apparent correlation between the peak luminosity and the decline rate of TDEs. This relationship is strongest when comparing the peak luminosity to its decline over 40 days. A linear fit yields $\log_{10}( L_{peak}) = (44.1^{+0.1}_{-0.1}) + (1.6^{+0.4}_{-0.2})(\Delta L_{40} + 0.5)$ in cgs, where $\Delta L_{40} = \log_{10}(L_{40} / L_{peak})$.

==> anc/peak_deltaL40.txt <==
#Object L_peak L_peak_elo L_peak_ehi deltaL40 deltaL40_elo deltaL40_ehi
ASASSN-14ae  43.92 0.05 0.05 -0.77 0.03 0.03
ASASSN-14li  43.82 0.11 0.24 -0.53 0.23 0.09
ASASSN-15oi  44.34 0.10 0.33 -0.20 0.33 0.10
ASASSN-18pg  44.35 0.09 0.09 -0.28 0.02 0.02
ASASSN-18ul  44.78 0.07 0.07 -0.31 0.06 0.06
ASASSN-18zj  44.18 0.06 0.06 -0.49 0.05 0.05
ASASSN-19bt  44.10 0.06 0.06 -0.34 0.01 0.01
ASASSN-19dj  44.77 0.07 0.07 -0.16 0.02 0.02
ATLAS18way   44.23 0.10 0.10 -0.22 0.10 0.10
Gaia19bpt    44.03 0.05 0.05 -0.37 0.04 0.04
PS1-10jh     44.45 0.08 0.08 -0.40 0.08 0.08
PS1-11af     43.97 0.07 0.07 -0.39 0.07 0.07
PS17dhz      44.55 0.08 0.08 -0.22 0.08 0.08
PS18kh       43.96 0.06 0.06 -0.51 0.05 0.05
ZTF19aabbnzo 44.66 0.07 0.07 -0.52 0.07 0.07
ZTF19aapreis 44.64 0.08 0.08 -0.51 0.07 0.07
ZTF19abhhjcc 44.56 0.07 0.07 -0.33 0.07 0.07
ZTF19abzrhgq 43.67 0.10 0.10 -0.94 0.03 0.03
iPTF15af     43.98 0.07 0.07 -0.36 0.07 0.07
iPTF16axa    44.04 0.05 0.05 -0.42 0.05 0.05
iPTF16fnl    43.58 0.10 0.10 -1.09 0.05 0.05

